Subfactors of index less than 5, part 1: the principal graph odometer

In this series of papers we show that there are exactly ten subfactors, other than $A_\infty$ subfactors, of index between 4 and 5. Previously this classification was known up to index $3+\sqrt{3}$. In the first paper we give an analogue of Haagerup's initial classification of subfactors of index less than $3+\sqrt{3}$, showing that any subfactor of index less than 5 must appear in one of a large list of families. These families will be considered separately in the three subsequent papers in this series.

==> generate-png.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     21589,        506]
NotebookOptionsPosition[     20379,        460]
NotebookOutlinePosition[     20744,        476]
CellTagsIndexPosition[     20701,        473]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", "\"\<~/projects/fusionatlas/package/\>\"", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
  3.486068121164756*^9, 3.486068121297762*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.486068131511921*^9, 3.4955407392115803`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.486068131511921*^9, 3.4955407392143097`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4844921967493896`*^9, 3.484492246897255*^9}, {
  3.4955135704508*^9, 3.4955135744489393`*^9}}],

Cell[BoxData["\<\"/Users/scott/projects/fusionatlas/articles/index5-1\"\>"], \
"Output",
 CellChangeTimes->{{3.4844922150958023`*^9, 3.4844922591778173`*^9}, 
   3.484492408735557*^9, 3.484492487283291*^9, 3.484492719036828*^9, 
   3.485655585328701*^9, 3.48565873612574*^9, 3.48606770824679*^9, 
   3.486068131637321*^9, 3.49551365612813*^9, 3.495540739346114*^9, 
   3.495541103317006*^9, 3.4955412553283377`*^9, 3.495541433294029*^9, 
   3.4955419551214952`*^9, 3.4955426212318277`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls *.tex`;do grep -o \\\"gbg[0-9vpx]*\\\" $source;done \
> bigraphs0.list\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls talks/20091016-Waco/*.tex`;do grep -o \
\\\"gbg[0-9vpx]*\\\" $source;done >> bigraphs0.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls talks/20101008-DARPA/*.tex`;do grep -o \
\\\"gbg[0-9vpx]*\\\" $source;done >> bigraphs0.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls *.tex`;do grep -o \\\"bwd[0-9vpx]*duals[0-9vx]*\\\" \
$source;done >> bigraphs0.list\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls talks/20091016-Waco/*.tex`;do grep -o \
\\\"bwd[0-9vpx]*duals[0-9vx]*\\\" $source;done >> bigraphs0.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<for source in `ls talks/20101008-DARPA/*.tex`;do grep -o \
\\\"bwd[0-9vpx]*duals[0-9vx]*\\\" $source;done >> bigraphs0.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", "\"\<sort < bigraphs0.list | uniq > bigraphs.list\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Run", "[", "\"\<rm bigraphs0.list\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.461981909019174*^9, 3.461981977704713*^9}, {
   3.462499146411871*^9, 3.46249917678833*^9}, {3.462556250537113*^9, 
   3.462556271173978*^9}, {3.4644554183853207`*^9, 3.4644554448499107`*^9}, {
   3.464455479289735*^9, 3.464455487085904*^9}, {3.476475175207079*^9, 
   3.4764751903338346`*^9}, {3.484492701254167*^9, 3.484492705944935*^9}, {
   3.495513590779338*^9, 3.49551365084131*^9}, 3.495513683082152*^9, {
   3.495513715825163*^9, 3.49551371895081*^9}, {3.495513821847471*^9, 
   3.4955138626885853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"GraphFromString", "/@", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<bigraphs.list\>\"", ",", "String"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.447797499379034*^9, 3.447797533550726*^9}, {
   3.447797589055168*^9, 3.447797589513136*^9}, {3.447798631949935*^9, 
   3.447798644491104*^9}, {3.461981707360536*^9, 3.461981723119451*^9}, 
   3.4619817907460613`*^9, 3.4619819816856623`*^9, {3.495513661286339*^9, 
   3.4955136645108232`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"RandomChoice", "[", "graphs", "]"}]}]], "Input",
 CellChangeTimes->{{3.4477984495477448`*^9, 3.447798453040298*^9}}],

Cell[BoxData[
 RowBox[{"BigraphWithDuals", "[", 
  RowBox[{
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"DualData", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.4477984535287*^9, {3.447798510386731*^9, 3.4477985227455893`*^9}, 
   3.447798575035646*^9, 3.4477986147153473`*^9, 3.44779864848582*^9, 
   3.447798838778521*^9, 3.447799465487726*^9, {3.4477997280617437`*^9, 
   3.447799733887744*^9}, 3.461981485033032*^9, 3.461981557791431*^9, {
   3.461981701490642*^9, 3.461981725418406*^9}, 3.461981983237043*^9, 
   3.4624992846987743`*^9, {3.462500171598311*^9, 3.462500176444037*^9}, 
   3.46250022882195*^9, 3.462500297952448*^9, 3.46250035818869*^9, 
   3.4625004260930347`*^9, {3.462556276549367*^9, 3.462556284264016*^9}, {
   3.462556345997213*^9, 3.462556352162335*^9}, 3.462558212760892*^9, 
   3.462577846511868*^9, 3.464455461670548*^9, 3.464458273155034*^9, 
   3.464458740578951*^9, 3.464460029642734*^9, 3.4646231146787252`*^9, 
   3.4646233829985943`*^9, 3.4647011272940283`*^9, 3.466871422491254*^9, 
   3.468609640314972*^9, 3.4764750898099127`*^9, {3.476475199770979*^9, 
   3.476475208832445*^9}, 3.476502568437386*^9, 3.476502726487775*^9, 
   3.476910045185951*^9, 3.476910132768936*^9, 3.476910439127697*^9, 
   3.4769104888134947`*^9, 3.4769108665061626`*^9, 3.476911049827104*^9, 
   3.476911463743291*^9, 3.4775959726721983`*^9, 3.477598326616438*^9, 
   3.4775983724388847`*^9, 3.477606823925466*^9, 3.477607316693486*^9, 
   3.477607372318729*^9, 3.477608812363361*^9, 3.4776092096096973`*^9, 
   3.4776129969549007`*^9, 3.477614468882946*^9, 3.4776149101270943`*^9, 
   3.481676729445569*^9, 3.4816786388077173`*^9, 3.481678921389415*^9, 
   3.48449226604923*^9, 3.4844924119044228`*^9, 3.484492487417045*^9, 
   3.484492719290021*^9, 3.4856555859305077`*^9, 3.485658736429969*^9, 
   3.486067708709568*^9, 3.486068136549185*^9, {3.495513666107643*^9, 
   3.495513686467251*^9}, 3.495513721474773*^9, 3.4955138338188467`*^9, 
   3.49551386574507*^9, 3.49554074314447*^9, 3.495541103801553*^9, 
   3.4955412558139477`*^9, 3.4955414337119207`*^9, 3.4955419555771027`*^9, 
   3.495542622452365*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DisplayBigraph", "[", 
   RowBox[{"g_", ",", "\"\<PNG\>\""}], "]"}], ":=", 
  RowBox[{"Rasterize", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AbsolutePointSize", "[", "8", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "}"}], "~", "Join", 
        "~", 
        RowBox[{
         RowBox[{"DisplayBigraph", "[", "g", "]"}], "\[LeftDoubleBracket]", 
         "1", "\[RightDoubleBracket]"}]}], "]"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", 
        RowBox[{"GraphDepth", "[", "g", "]"}]}]}]}], "]"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphDepth", "[", "g", "]"}], "50"}], ",", "50"}], "}"}]}], 
    ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.447799008466044*^9, 3.447799027898885*^9}, {
   3.447799116014229*^9, 3.447799119147504*^9}, {3.447799171011743*^9, 
   3.4477992024176273`*^9}, {3.44779969526692*^9, 3.44779972120354*^9}, {
   3.4477997736522903`*^9, 3.4477998428466873`*^9}, 3.462500152090893*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"g", ",", "\"\<PNG\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.447799031319772*^9, 3.447799035024558*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnUdoVFEYhX9rIqIiKmFCXNjiwoZubBvBshJRUcS2seHORlaiDIhRdGEN
ImLZKYJZ2HaiuLKujOjGsjF2Y9dYMp5/7nt5M5liZsjMvS/vfPCBjJN4vMzP
m/veOzMj1mxavKaXiEyBt2BvIYQQQjKohY3ws2ej9xghUUfnoAUmOtginBFC
9FjRcTZ8Gy3mIsQF9P1Uch6aIf6QiAXz8dluNEKs0QPOhb+F80GITw3cAZ9J
h/dTWeaD769IFNDLFwvhZfhHgtf/U3gAfpLM+eD+nHR3RsO98KUEM9EKz8E5
Yt5jKcnzu5iPNp2PUSJXhbNBuieVcCW8DtskmIuHcAsckusH8aTmhDmGxMoR
lJAyMhEehh8kmImv8CSc3plfgB+ohw1wYMlSElI+BsAN8I6k77XveI8PsBeN
EGvo8UCPC3p88GdCjxtH4CSLuQixhe4bNsMmST9W6D5D9xuV9qIRYgU9v6Tn
mfR8008JZuKVmPNSY+xFI8Qa1XA7fCLBTPyFV8Rcx2Adg0QNrSMtgJck/Rre
czHXu2usJSPEHiNhPXwh6dfwzsN5sKe9aIRYoQIuh9ck/RreI7gVDrMXrdOE
uVPF7OWnM7nHw0PwvQQz8Q2ehjPLljSTQtc8zJ0qZi8/+XJPhuvEfMxB6t/d
gxvF/rXqYtY8zJ0qZi8/+XKn7rU/wqNiZsYVilnzZKdqMMQmKXE8/We0T3Le
Ydv7LlkMRfal3rovDU/2fGuuvhVzz8cFB7LmzH7cW/fBQe5c/ajkfMS8++Gb
8//faRcb99Y97kCWKFlAfzB5zMkxH7fhEoe9nWcNQpE9nn0+XM6eb81VvbZ3
H+6DyxzImzV7Af3B5J4ly3y4vk9UwrrHVZLZ45nz4Xr2XGv+VUzXqDXlMe0q
7RHTXXKB9uwF9gdrtUflzYeeow7LeUYlrOdIldpjIo903XeZ11VYsudb86Fi
uknaUfLnRF9T1+EKsX9vYVH9QTw3ljAz1Vz6iMQH6x331j1uO0sJmAFPSea9
6dptmmAxlwYpqD+I51XBN/BBqbORAKx3nbfudbazlBC/23RXMvdZ68VCt0lf
5966V5X73yYkD9pp0m5T6h7mi5gO1DSLuQhxCd2HrII3JP2Y0iSmG5XzsxUI
iRjafdIOlHah/DnRjtRZOFuCz+YhJMpoF2qRmG6UXkfxZ0W7U9qhqrYXjRCn
GA53iulM+XOi93ddFNOt6mUtGSHuoJ0p7U7p/VO/JJgV7VjtFtO5IoSYLtU2
Md2q1GuP2r3SDlaFvWiEOIV2rM6I6Vz5s/IOHoTj7MUixCkGiele6T2RqeeJ
taO1Fva3F40Qp9AuVoOYblbqfesn4FTvOWG+X4+QrqAfXA1vSvox5TH83uGx
MNwzTUipGAv3w9eSMhPzxXQ2K//f/yAkCvSBP6Tw/iAhUYHfX0tIbto/v4Tf
z0lIBsX2awmJCvx+TkL+Q6H9WkKiBOZiOpwF+9rOQgghpPvwD9Egnf0=
   
   "], {{0, 0}, {200., 50.}}, {0, 255},
   ColorFunction->RGBColor],
  Background->None,
  ImageSize->{200, 50},
  PlotRange->{{0, 200.}, {0, 50.}}]], "Output",
 CellChangeTimes->{
  3.44779903545718*^9, 3.447799121617004*^9, {3.4477991782319717`*^9, 
   3.447799203495824*^9}, 3.447799467028799*^9, {3.447799716944788*^9, 
   3.447799735374476*^9}, {3.4477998196419086`*^9, 3.4477998441186447`*^9}, 
   3.461981561830192*^9, 3.4619817273649*^9, 3.461981984910409*^9, 
   3.462499288156036*^9, 3.46250018014784*^9, 3.4625002289633512`*^9, 
   3.462500298102641*^9, 3.462500358338243*^9, 3.4625004262508698`*^9, 
   3.462556359969119*^9, 3.462577848673088*^9, 3.464455462972505*^9, 
   3.4644582745938187`*^9, 3.464458740780245*^9, 3.464460029844511*^9, 
   3.46462311492105*^9, 3.464623389609239*^9, 3.464701127601451*^9, 
   3.466871423361168*^9, 3.4686096423606377`*^9, 3.476475094857401*^9, 
   3.476475211202989*^9, 3.476502568606366*^9, 3.476502726652618*^9, 
   3.4769100464653873`*^9, 3.4769101332608633`*^9, 3.4769104392760143`*^9, 
   3.476910489018405*^9, 3.47691086672873*^9, 3.4769110500413733`*^9, 
   3.476911463893238*^9, 3.477595974407126*^9, 3.47759832679171*^9, 
   3.4775983726175528`*^9, 3.477606824121646*^9, 3.477607316919375*^9, 
   3.47760737247466*^9, 3.477608812499243*^9, 3.477609209758758*^9, 
   3.477612998813051*^9, 3.477614469038707*^9, 3.477614911841976*^9, 
   3.481676729912475*^9, 3.481678638973619*^9, 3.4816789215612917`*^9, 
   3.484492270088421*^9, 3.4844924134038563`*^9, 3.4844924875689898`*^9, 
   3.4844927194984703`*^9, 3.485655587993805*^9, 3.4856587366812763`*^9, 
   3.486067710645455*^9, 3.486068136750813*^9, 3.495513868135429*^9, 
   3.4955407433468943`*^9, 3.4955411039573107`*^9, 3.4955412560062943`*^9, 
   3.495541433869727*^9, 3.4955419557701406`*^9, 3.495542622716608*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"bwd", "=", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.462499315406283*^9, 3.4624993172121572`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"HaagerupWithDuals", ",", "\"\<PNG\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.4624992570433283`*^9, 3.462499262274294*^9}, 
   3.4624993124977407`*^9, {3.462499390682084*^9, 3.462499391335187*^9}, {
   3.462499958830584*^9, 3.462499987282669*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztnXuIVFUcx79mD83oBSFJkhXlIxE1ekmEkWFUFBWFBP2hRH+EJRWG9JKo
NOxhYUUU2YOIngr9EeEf0kOijJ5okWTagx6mWVq2s7M6fX9zz96de3d2Z3d2
Zs45zvcDX9y9Mme/nJnzved554R5C66YNxzAdGryMOBACCGEEEIIIYQQQuz3
nEKtonY5rXLXQke+hWgvrJ3spEo57UTYbUi+hWg/7N5ebjNTqDnUxJ42tJ6a
E6jWo3ebj8b3EdQaalzW96qBvGFCtDH/wLWXpRR/KC3qOwekBmmzq+sN2eu7
BvSOCdFeHEvNp95DRXupkldF6uVAVUTfeRC874upfU7XKq+EyDOGuol6n9qL
njaS/lwlr0Ien6Tj2CqKwvdHrr53U8PD9y1EszmOWkCto3grT9vzf9Rq6hok
26TL87+5vAp9/jfWeevU9zFU0dU5O16dCNu3EM1gLHUz9SGyGbWHehPJnO9h
udeU19eXAQVrO8uBjYij7cS6LyD1/Qhzyuqcndx9HcB438aEaAHHU7dSHGJk
Mupf6nXqampUrUL4gqWl5H6/qIleRQ5m1XaXWd/69iJEkxhHLaQ+RnY8ZOt9
r1JXUYcOpkDllR84JpzdPffeBVzn248QDeJE6jbqE2Qzajf1CnUlBplRlSiv
/MG+1TrXx9qzATjYtx8h6uQkJPnxKXrv1bH18cupkY34Q8orf/wFHM2s6nKZ
9ZpvP0IMgpOp26nP0TujXqIuo0Y0+o/yD4yhplGjG122qA1zakn33HsBONW3
HyH6wdaM7qS+QDaj/qZepC6lDvHmTrQEZtU2l1nf+fYiRI4J1F3UV8hmFIcH
eIG6BJrLaCuKwMx9bk9WF3DDEIuLfr8H4vEdo2ejlu9J1GJqA7IZ9Sf1HHUR
lFFtDftW77o+VseW+sf90e+nRTy+Y/Rs9OXbcutx6uvc9R3Us9SF1EEe/IoA
4QfoSGZV0WXW6jqLSc/98AZZmkWN6fnc2XmHWYFqHXq3n9B9p57Hu7oeG77n
WnVdmVHPULOhjBJ9wLHg4pLbk1UAptZRhN0jy5+5lW58Obf2Z1Maola4up4f
gJchys7lXwB9nYkYIOxb7bDPPv/9po6X95dXjEOsCVRd6LsNheo79Vwlr0L1
XKuuTbb2dwd0TkzUoAOYaPsaXF4tq6OIdDxYJa9Cfg5EjM/dSD1XyatQPRv9
1XVn7ndbE7S1wQlenIqgYUZtclm1vc4i0rnUXF7FOgccsu/Ucy6vQvZs9FfX
k5Gs/T2HZC2w8v9trXAxkrVD0eawk35993nCYjKHUC/ltern3dz9ouSMRMjt
p5sY9waUPT/hnrdxL/AlwvdsDKSubZ7d1gRtbdDm3yuzy9YQ70GSb6LNsLOD
dobQ9a0+aESZLGtlKbnvz21EeaJvWMcrXF3P9+2lSdj8u60V2pqh9f0rs8vm
WRnVmOLNnWgpzKg3XFYV7UxhI8pUXrWONsirSiy7rP//NPUHstllz0a6D/Wt
bYsIKLBP3b23nXl1f6PKVV61jjbLq0qGU+dTT1HbkM2uTdQSapo3d6LhMKO+
d1n1eyPLVV61jjbOq0osu86jnqR+Qza77FzsA9Rp3tyJIdMF3Fhyc+ydwLmN
LJvlTqJmlZLvHBFNhHU83tX1WN9eAuEAaiaS8z2/Iptdm5Hs1TndlzkxeLYA
I+ysoOtbrfXtR4gmYdll9+IV1C/IZhebAR6kzvTmTgwIZtRbLqs6twOH+/Yj
RAuw7DqHeoz6Gdns2ko9TJ1FDfPkT1ShAEyveH7M3b79COEBy6QZ1HLqJ2Sz
60d3fQZ6sivG/XlG9L63ujM3hWRNRYh2xzLpbCT9K8uqyuyyLLNnl+7OXY/9
LEEUvm9x/SrrX81I3oOQfQvRaiy7bD7rIeoH5Nq6PR9pGjW655rN/U4NVGvz
/hGR75FUh8urd+I4GyuEb85AxTns3PfRS03U266uOQ4sjeq5vmtA75oQ7Uv6
nKQqebWX+ixQ7UXfeRC870dRnl8vLcz6Vl4J0T/pM3Cq5FXI45MYn5NkpL6P
isu3ECGQzv/m8iqaeeuc5FuI/Zvy+voyoGB5tRzYiDjaTvT7GRCXbyGCoaTv
oxdCRILySggRC8orIUQsKK+EELHAnJpCzaEm+vYihBBCCCGEEEIIIYTYf/gf
JJPYNw==
   "], {{0, 0}, {300., 50.}}, {0, 255},
   ColorFunction->RGBColor],
  Background->None,
  ImageSize->{300, 50},
  PlotRange->{{0, 300.}, {0, 50.}}]], "Output",
 CellChangeTimes->{{3.462499257957161*^9, 3.46249926325854*^9}, 
   3.462499293783464*^9, 3.4624993920705214`*^9, {3.4624996605070133`*^9, 
   3.4624996825336523`*^9}, {3.462499944946783*^9, 3.462499987993574*^9}, 
   3.462500182929039*^9, 3.462500229193798*^9, 3.462500298298188*^9, 
   3.4625003585808992`*^9, 3.4625004264813423`*^9, 3.4625565434704943`*^9, 
   3.4625778512255*^9, 3.464455464979122*^9, 3.464458275957857*^9, 
   3.464458741016267*^9, 3.464460030036911*^9, 3.464623115118528*^9, 
   3.464623395306793*^9, 3.464701127783269*^9, 3.466871424580954*^9, 
   3.46860964419823*^9, 3.476475098245695*^9, 3.4764752149823017`*^9, 
   3.4765025687833443`*^9, 3.476502726819839*^9, 3.47691004668571*^9, 
   3.4769101333837843`*^9, 3.476910439408566*^9, 3.476910491200301*^9, 
   3.476910866867003*^9, 3.476911050176424*^9, 3.476911464040083*^9, 
   3.477595974686008*^9, 3.477598326961226*^9, 3.477598372767685*^9, 
   3.477606824311919*^9, 3.477607317069458*^9, 3.477607372640892*^9, 
   3.477608812630928*^9, 3.477609209921402*^9, 3.4776129996900597`*^9, 
   3.477614469166203*^9, 3.477614912082549*^9, 3.481676730234326*^9, 
   3.4816786391222963`*^9, 3.481678921738546*^9, 3.484492271976389*^9, 
   3.484492415839665*^9, 3.48449248771347*^9, 3.484492719635097*^9, 
   3.485655588234951*^9, 3.4856587368332987`*^9, 3.486067710836116*^9, 
   3.4860681368827047`*^9, 3.495513871550642*^9, 3.49554074349648*^9, 
   3.495541104141604*^9, 3.495541256179541*^9, 3.495541434047936*^9, 
   3.495541955970704*^9, 3.4955426229652557`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<talks/diagrams/bigraphs/\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.447797646688301*^9, 3.4477976633504543`*^9}, 
   3.447802876102006*^9, {3.495513898510076*^9, 3.495513898813541*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GraphToString", "[", "#", "]"}], "<>", "\"\<.png\>\""}], ",", 
      
      RowBox[{"DisplayBigraph", "[", 
       RowBox[{"#", ",", "\"\<PNG\>\""}], "]"}]}], "]"}], "&"}], "/@", 
   "graphs"}], ";"}]], "Input",
 CellChangeTimes->{{3.447797591427146*^9, 3.447797613954034*^9}, {
   3.447797680721766*^9, 3.447797693602751*^9}, {3.4477986576033*^9, 
   3.44779867199268*^9}, {3.447798724804751*^9, 3.447798744407908*^9}, {
   3.44779905406347*^9, 3.4477990568680077`*^9}, {3.447799213009533*^9, 
   3.447799217983268*^9}, {3.447799740850181*^9, 3.447799742937235*^9}, {
   3.4625588505612297`*^9, 3.462558854984941*^9}, 3.462559059204907*^9, {
   3.4776072944842567`*^9, 3.477607294802095*^9}, {3.477607480831152*^9, 
   3.4776074856287394`*^9}, {3.4776075644646072`*^9, 3.477607565738155*^9}, 
   3.47760780772521*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Run", "[", 
  "\"\<whoami > pngcrush.out; date >> pngcrush.out; /opt/local/bin/pngcrush \
-rem allb -d crushed *.png >> pngcrush.out; mv crushed/*.png .;rmdir \
crushed\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.477608587168317*^9, 3.477608588965534*^9}, {
   3.477608712337285*^9, 3.4776087438623238`*^9}, 3.484492850433099*^9, {
   3.484492885412221*^9, 3.484492899228215*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.477608589430745*^9, 3.477608720600992*^9, 
  3.47760875063169*^9, 3.4776088565123*^9, 3.477609246000976*^9, 
  3.4776130454809732`*^9, 3.477614503381062*^9, 3.477614943867688*^9, 
  3.481676774995912*^9, 3.4816786764290524`*^9, 3.481678960143626*^9, 
  3.484492300637013*^9, 3.4844924303525887`*^9, 3.484492499752178*^9, 
  3.484492747744248*^9, 3.485655630259088*^9, 3.485658773834272*^9, 
  3.486067722376738*^9, 3.4860681755064173`*^9, 3.4955139453427773`*^9, 
  3.495540784721692*^9, 3.4955411513308372`*^9, 3.495541298335094*^9, 
  3.4955414762753487`*^9, 3.495541998623176*^9, 3.495542693278302*^9}]
}, Open  ]]
},
Evaluator->"Local (2)",
WindowSize->{1250, 720},
WindowMargins->{{Automatic, 86}, {Automatic, 53}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 439, 11, 70, "Input"],
Cell[CellGroupData[{
Cell[1031, 37, 394, 9, 36, "Print"],
Cell[1428, 48, 345, 7, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[1822, 61, 221, 4, 39, "Input"],
Cell[2046, 67, 489, 7, 39, "Output"]
}, Open  ]],
Cell[2550, 77, 1967, 48, 145, "Input"],
Cell[4520, 127, 554, 12, 39, "Input"],
Cell[CellGroupData[{
Cell[5099, 143, 161, 3, 39, "Input"],
Cell[5263, 148, 2660, 50, 39, "Output"]
}, Open  ]],
Cell[7938, 201, 1248, 31, 55, "Input"],
Cell[CellGroupData[{
Cell[9211, 236, 166, 3, 39, "Input"],
Cell[9380, 241, 3410, 56, 77, "Output"]
}, Open  ]],
Cell[12805, 300, 961, 29, 39, "Input"],
Cell[CellGroupData[{
Cell[13791, 333, 308, 5, 39, "Input"],
Cell[14102, 340, 3960, 65, 77, "Output"]
}, Open  ]],
Cell[18077, 408, 257, 5, 39, "Input"],
Cell[18337, 415, 938, 20, 39, "Input"],
Cell[CellGroupData[{
Cell[19300, 439, 405, 7, 39, "Input"],
Cell[19708, 448, 655, 9, 39, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

